Kernel Mean Matching for Content Addressability of GANs

We propose a novel procedure which adds "content-addressability" to any given unconditional implicit model e.g., a generative adversarial network (GAN). The procedure allows users to control the generative process by specifying a set (arbitrary size) of desired examples based on which similar samples are generated from the model. The proposed approach, based on kernel mean matching, is applicable to any generative models which transform latent vectors to samples, and does not require retraining of the model. Experiments on various high-dimensional image generation problems (CelebA-HQ, LSUN bedroom, bridge, tower) show that our approach is able to generate images which are consistent with the input set, while retaining the image quality of the original model. To our knowledge, this is the first work that attempts to construct, at test time, a content-addressable generative model from a trained marginal model.

==> break_main_sup.sh <==
#!/bin/bash 

# Break the paper into the main part and its supplementary material
pdftk cagan_icml2019.pdf cat 1-12 output cagan_icml2019_main.pdf
pdftk cagan_icml2019.pdf cat 13-end output cagan_icml2019_supp.pdf



==> wgfjmbgsyrmfbzkkqknxysfgyswmqtsb/img/prior_samples/celebahq_lars/spare/gen_grid.sh <==
#!/bin/bash


# https://deparkes.co.uk/2015/05/01/make-a-grid-of-images-with-imagemagick/

OUT="10x2"
montage -density 300 -tile $OUT -geometry +0+0 -border 0 *.jpg celebahq_lars_prior_${OUT}.png

